Attention Can Hold Tokens Apart: Stable Clusters Beyond the Value Spectrum in Causal Self-Attention

Deep stacks of self-attention make token representations cluster, and the idealized dynamics used to study this suggest a simple rule: the value matrix decides where tokens go. Under causal masking the first token follows the leading eigenvector of the value matrix, and later tokens have been expected to collapse onto that direction or its antipode. We show that the query-key geometry can overrule this rule. When the value matrix has distinct positive eigenvalues, attention scores can hold tokens away from both poles: we construct configurations that attract an open set of initial conditions to an off-eigenvector direction, including ones whose query-key product is positive definite with invertible tied queries and keys, and a stable configuration of three clusters pairwise at least 90 degrees apart; these attractors persist under a normalized residual update with any step size. For two tokens in the plane we derive the exact phase law: with a diagonal score matrix diag(a,b), a >= 0, an off-axis attractor exists for some value spectrum if and only if b - a > (1+a)/2, inside a window of value ratios, so a score gap of 1/2 is the sharp uniform threshold. When the top eigenvalue is repeated, the picture reverses: every equilibrium other than consensus is unstable, a token facing a consensus prefix joins it at an explicit exponential rate, and all tokens reach a single cluster from almost every initialization when the sequence is no longer than the multiplicity or the complement is one-dimensional. Where causally masked tokens cluster is thus decided jointly by the value spectrum and the query-key geometry. As consequences, we disprove the two-cluster conjecture of Karagodin, Polyanskiy and Rigollet (2024), prove their single-cluster conjecture in several regimes, and show that off-axis attractors appear for every score gap beyond the constant used in recent positive results.

==> anc/checks.py <==
#!/usr/bin/env python3
"""
Independent exact checks for "Attention Can Hold Tokens Apart: Stable Clusters Beyond the Value Spectrum in Causal
Self-Attention" (causal self-attention dynamics).

Written from the model definition only:
  p_ij = exp(x_i^T A x_j) / sum_{l<=i} exp(x_i^T A x_l),  h_i = sum_{j<=i} p_ij V x_j,
  F_i(X) = h_i - (x_i . h_i) x_i.
The Jacobian is computed from the AMBIENT field F: R^{nd} -> R^{nd} by SymPy differentiation and restricted
to the tangent space with an orthonormal tangent frame (valid at equilibria on the sphere, where DF maps
tangent vectors to tangent vectors).  It does NOT use the closed-form block formula of the note, which is
checked separately against it.  Signs of transcendental numbers are certified twice: by rational bounds on
logarithms from the atanh series with an explicit remainder (pure Fraction arithmetic), and by mpmath
interval arithmetic at 60 digits.

Usage:  python3 checks.py      (requires sympy, mpmath, numpy; exit status 1 on any failed check)
"""
from fractions import Fraction as Fr
import sys
import itertools
import sympy as sp
import mpmath

FAILED = []


def check(name, cond, detail=""):
    status = "PASS" if cond else "FAIL"
    print(f"[{status}] {name}" + (f"  -- {detail}" if detail else ""))
    if not cond:
        FAILED.append(name)


# ---------------------------------------------------------------- rational log bounds (independent of mpmath)
def _atanh_series_bounds(x: Fr, N: int = 80):
    """Rigorous rational bounds for log(x), x > 0, from log x = 2 atanh(z), z = (x-1)/(x+1):
    2 sum_{j<N} z^{2j+1}/(2j+1) + R with |R| <= 2|z|^{2N+1}/((2N+1)(1-z^2)) and R of the sign of z."""
    z = (x - 1) / (x + 1)
    s = Fr(0)
    for j in range(N):
        s += Fr(2) * z ** (2 * j + 1) / (2 * j + 1)
    az = abs(z)
    R = Fr(2) * az ** (2 * N + 1) / ((2 * N + 1) * (1 - az * az))
    return (s, s + R) if z >= 0 else (s - R, s)


def log_bounds(x: Fr, N: int = 80):
    """Rigorous rational bounds lo < log(x) < hi for rational x > 0, with range reduction x = 2^k y, 1 <= y < 2."""
    assert x > 0
    k = 0
    y = Fr(x)
    while y >= 2:
        y /= 2
        k += 1
    while y < 1:
        y *= 2
        k -= 1
    lylo, lyhi = _atanh_series_bounds(y, N)
    if k == 0:
        return lylo, lyhi
    l2lo, l2hi = _atanh_series_bounds(Fr(2), N)
    if k > 0:
        return lylo + k * l2lo, lyhi + k * l2hi
    return lylo + k * l2hi, lyhi + k * l2lo


PRIME_LOGS = {}


def exact(e):
    """Exact simplification without sympy.nsimplify (which can turn a plain Rational into a spurious algebraic number)."""
    e = sp.sympify(e)
    if e.is_Rational:
        return e
    e2 = sp.simplify(e)
    return e2



def to_prime_log_basis(expr):
    """Rewrite an expression that is rational-linear in logarithms of positive rationals as
    c0 + sum_p c_p * Lp with symbols Lp standing for log(p), p prime. Returns (expr_in_symbols, {symbol: Fraction(p)})."""
    e = sp.expand(sp.expand_log(sp.expand(expr), force=True))
    logs = {}
    rep = {}
    for lg in e.atoms(sp.log):
        arg = sp.Rational(lg.args[0])
        assert arg > 0, (lg, arg)
        val = sp.Integer(0)
        for part, sign in ((arg.p, 1), (arg.q, -1)):
            for p, k in sp.factorint(part).items():
                sym = PRIME_LOGS.setdefault(int(p), sp.Symbol(f"Lp{int(p)}"))
                logs[sym] = Fr(int(p))
                val += sign * k * sym
        rep[lg] = val
    return sp.expand(e.xreplace(rep)), logs


def certify_sign(expr, logs, name, want="neg"):
    """expr: sympy expression, linear in logarithms (either already as symbols listed in logs = {symbol: Fraction argument},
    or as sympy log(...) atoms, which are rewritten in a prime-log basis). Certifies the sign using rational bounds;
    returns (lo, hi) as Fractions."""
    if expr.has(sp.log):
        expr, logs2 = to_prime_log_basis(expr)
        logs = {**logs, **logs2}
    expr = sp.expand(expr)
    logs = {s: v for s, v in logs.items() if expr.has(s)}
    const = expr
    coeffs = {}
    for s in logs:
        c = sp.Rational(expr.coeff(s))
        coeffs[s] = Fr(int(c.p), int(c.q))
        const = const - expr.coeff(s) * s
    const = exact(sp.expand(const))
    assert const.free_symbols == set(), (name, const)
    c0 = Fr(int(sp.Rational(const).p), int(sp.Rational(const).q))
    lo = hi = c0
    for s, arg in logs.items():
        l, h = log_bounds(arg)
        c = coeffs[s]
        if c >= 0:
            lo += c * l
            hi += c * h
        else:
            lo += c * h
            hi += c * l
    ok = (hi < 0) if want == "neg" else (lo > 0)
    check(f"{name}: rational-bound sign ({want})", ok, f"[{float(lo):.15g}, {float(hi):.15g}]")
    return lo, hi


mpmath.mp.dps = 60


def iv_value(expr, subs_iv):
    """Interval evaluation of a sympy expression with mpmath.iv; subs_iv maps symbols to mpi intervals."""
    f = sp.lambdify(list(subs_iv.keys()), expr, modules=[{"log": mpmath.iv.log, "exp": mpmath.iv.exp,
                                                            "sqrt": mpmath.iv.sqrt}, "mpmath"])
    return f(*subs_iv.values())


# ---------------------------------------------------------------- CSA machinery (ambient, exact)
def csa_field(Xs, A, V):
    """Xs: list of sympy column vectors (d x 1). Returns list of F_i and h_i and p (dict)."""
    n = len(Xs)
    F, H, P = [], [], {}
    for i in range(n):
        xi = Xs[i]
        scores = [(xi.T * A * Xs[j])[0, 0] for j in range(i + 1)]
        w = [sp.exp(s) for s in scores]
        Z = sum(w)
        hi = sp.zeros(*xi.shape)
        for j in range(i + 1):
            P[(i, j)] = w[j] / Z
            hi += P[(i, j)] * (V * Xs[j])
        H.append(hi)
        F.append(hi - (xi.T * hi)[0, 0] * xi)
    return F, H, P


def exact_softmax_rows(Xstar, A):
    """Exact attention rows at a configuration, via score differences (expected logs of rationals)."""
    rows = []
    for i in range(len(Xstar)):
        s = [exact(sp.expand((Xstar[i].T * A * Xstar[j])[0, 0])) for j in range(i + 1)]
        ratios = [sp.simplify(sp.exp(sp.expand_log(sp.expand(sj - s[0]), force=True))) for sj in s]
        Z = sum(ratios)
        rows.append([exact(sp.simplify(r / Z)) for r in ratios])
    return rows


def tangent_jacobian(n, d, A, V, Xstar, frames):
    """Ambient Jacobian of F at Xstar, restricted with the given orthonormal tangent frames.
    frames[i]: d x (d-1) sympy Matrix whose columns span x_i^perp."""
    syms = sp.symbols(f"y0:{n*d}")
    Xs = [sp.Matrix(syms[i * d:(i + 1) * d]) for i in range(n)]
    F, H, P = csa_field(Xs, A, V)
    Fvec = sp.Matrix.vstack(*F)
    J = Fvec.jacobian(sp.Matrix(syms))
    sub = {}
    for i in range(n):
        for k in range(d):
            sub[syms[i * d + k]] = Xstar[i][k]
    J0 = J.subs(sub)
    Fv0 = Fvec.subs(sub)
    U = sp.zeros(n * d, n * (d - 1))
    for i in range(n):
        U[i * d:(i + 1) * d, i * (d - 1):(i + 1) * (d - 1)] = frames[i]
    Jt = U.T * J0 * U
    return Fv0, Jt, (H, P, sub)


def simplify_logs(e):
    e = sp.expand(sp.expand_log(sp.simplify(e), force=True))
    return exact(e) if e.free_symbols == set() and not e.has(sp.log) else e


def angle_tangent(x):
    return sp.Matrix([-x[1], x[0]])


L2 = sp.log(2)

print("=" * 100)
print("1. Minimal off-axis sink (n = d = 2): V = diag(8,3), A = diag(0, 25 log2/9)")
V = sp.diag(8, 3)
A = sp.diag(0, sp.Rational(25, 9) * L2)
x1 = sp.Matrix([1, 0]); x2 = sp.Matrix([sp.Rational(-4, 5), sp.Rational(3, 5)])
rows = exact_softmax_rows([x1, x2], A)
check("attention row 2 = (1/3, 2/3)", rows[1] == [sp.Rational(1, 3), sp.Rational(2, 3)], str(rows[1]))
Fv0, Jt, _ = tangent_jacobian(2, 2, A, V, [x1, x2], [angle_tangent(x1), angle_tangent(x2)])
Fv0 = Fv0.applyfunc(lambda e: sp.simplify(e))
check("equilibrium: F = 0 exactly", all(e == 0 for e in Fv0), str(list(Fv0)))
Jt = Jt.applyfunc(simplify_logs)
check("tangent Jacobian lower triangular", sp.simplify(Jt[0, 1]) == 0, str(Jt))
nu1, nu2 = sp.simplify(Jt[0, 0]), simplify_logs(Jt[1, 1])
check("nu1 = -5", nu1 == -5, str(nu1))
check("nu2 = 6/5 - (64/15) log 2", sp.simplify(nu2 - (sp.Rational(6, 5) - sp.Rational(64, 15) * L2)) == 0, str(nu2))
Ls = sp.Symbol("L")
certify_sign(nu2.subs(L2, Ls), {Ls: Fr(2)}, "nu2 (minimal example)")
check("off-diagonal entry = -(8/3) log2 - 4/5",
      sp.simplify(Jt[1, 0] - (-sp.Rational(8, 3) * L2 - sp.Rational(4, 5))) == 0, str(Jt[1, 0]))

print("=" * 100)
print("2. Positive-definite score matrices with invertible Q = K (same V, same configuration)")
for name, Aex, nu_expected in [
    ("A = diag(1/10, 25 log2/9 - 2/5)", sp.diag(sp.Rational(1, 10), sp.Rational(25, 9) * L2 - sp.Rational(2, 5)),
     sp.Rational(258, 125) - sp.Rational(64, 15) * L2),
    ("A = diag(log2/9, 7 log2/3)", sp.diag(L2 / 9, 7 * L2 / 3), sp.Rational(6, 5) - sp.Rational(248, 75) * L2),
]:
    rows = exact_softmax_rows([x1, x2], Aex)
    check(f"{name}: row 2 = (1/3, 2/3)", rows[1] == [sp.Rational(1, 3), sp.Rational(2, 3)], str(rows[1]))
    Fv0, Jt, _ = tangent_jacobian(2, 2, Aex, V, [x1, x2], [angle_tangent(x1), angle_tangent(x2)])
    check(f"{name}: equilibrium", all(sp.simplify(e) == 0 for e in Fv0))
    Jt = Jt.applyfunc(simplify_logs)
    check(f"{name}: lower triangular, nu1 = -5", sp.simplify(Jt[0, 1]) == 0 and sp.simplify(Jt[0, 0]) == -5)
    nu2 = simplify_logs(Jt[1, 1])
    check(f"{name}: nu2 = {nu_expected}", sp.simplify(nu2 - nu_expected) == 0, str(nu2))
    certify_sign(nu2.subs(L2, Ls), {Ls: Fr(2)}, f"nu2 ({name})")
    # positive definiteness of A (so Q = K = A^{1/2} invertible)
    ev = [sp.N(e, 30) for e in Aex.diagonal()]
    lo_entries = [certify_sign(sp.expand(e).subs(L2, Ls), {Ls: Fr(2)}, f"{name}: diagonal entry {k} > 0", want="pos")
                  for k, e in enumerate(Aex.diagonal()) if sp.expand(e).has(L2)]

print("=" * 100)
print("3. Three distinct stable directions (n = 3, d = 2)")
M2 = sp.log(sp.Rational(97, 48))
A3 = sp.Matrix([[-sp.Rational(8, 9) + sp.Rational(14, 27) * L2 + sp.Rational(5, 12) * M2,
                 -sp.Rational(8, 3) + sp.Rational(20, 9) * L2 + sp.Rational(5, 4) * M2],
                [sp.Rational(2, 3) - sp.Rational(11, 9) * L2, 2]])
y1 = sp.Matrix([1, 0]); y2 = sp.Matrix([sp.Rational(-4, 5), sp.Rational(3, 5)]); y3 = sp.Matrix([sp.Rational(-3, 5), sp.Rational(-4, 5)])
id1 = sp.simplify(sp.expand((y2.T * A3 * (y2 - y1))[0, 0]) - L2)
id2 = sp.simplify(sp.expand((y3.T * A3 * (y2 - y1))[0, 0]) + 2 * L2)
id3 = sp.simplify(sp.expand((y3.T * A3 * (y3 - y1))[0, 0]) - M2)
check("score identity x2^T A (x2 - x1) = log 2", id1 == 0, str(id1))
check("score identity x3^T A (x2 - x1) = -log 4", id2 == 0, str(id2))
check("score identity x3^T A (x3 - x1) = log(97/48)", id3 == 0, str(id3))
rows = exact_softmax_rows([y1, y2, y3], A3)
check("row 2 = (1,2)/3", rows[1] == [sp.Rational(1, 3), sp.Rational(2, 3)], str(rows[1]))
check("row 3 = (48,12,97)/157", rows[2] == [sp.Rational(48, 157), sp.Rational(12, 157), sp.Rational(97, 157)], str(rows[2]))
Fv0, Jt, (H, P, sub) = tangent_jacobian(3, 2, A3, V, [y1, y2, y3], [angle_tangent(y) for y in (y1, y2, y3)])
check("three-token equilibrium: F = 0", all(sp.simplify(sp.expand_log(e, force=True)) == 0 for e in Fv0))
h3 = (H[2].subs(sub)).applyfunc(lambda e: exact(sp.simplify(e)))
check("h3 = (264/157) x3", sp.simplify(h3 - sp.Rational(264, 157) * y3) == sp.zeros(2, 1), str(list(h3)))
check("three-token Jacobian lower triangular",
      all(sp.simplify(Jt[i, j]) == 0 for i in range(3) for j in range(3) if j > i))
nus = [simplify_logs(Jt[i, i]) for i in range(3)]
nu_claim = [sp.Integer(-5),
            -sp.Rational(62, 15) + sp.Rational(8, 45) * L2 + sp.Rational(8, 5) * M2,
            sp.Rational(1687, 785) - sp.Rational(3104, 471) + sp.Rational(23524, 7065) * L2 + sp.Rational(1261, 785) * M2]
for k in range(3):
    check(f"nu{k+1} matches claimed closed form", sp.simplify(nus[k] - nu_claim[k]) == 0, f"{nus[k]}  ~ {sp.N(nus[k], 16)}")
Ms = sp.Symbol("M")
for k in (1, 2):
    certify_sign(nus[k], {}, f"nu{k+1} (three-token)")
check("pairwise angles >= 90 deg (dot products <= 0)",
      all((a.T * b)[0, 0] <= 0 for a, b in itertools.combinations([y1, y2, y3], 2)),
      str([(a.T * b)[0, 0] for a, b in itertools.combinations([y1, y2, y3], 2)]))
alphas3 = [exact(sp.simplify((v.T * hh.subs(sub))[0, 0])) for v, hh in zip([y1, y2, y3], H)]
check("alpha = (8, 2, 264/157)", alphas3 == [8, 2, sp.Rational(264, 157)], str(alphas3))
# all-step-size discrete stability: 0 < gamma_i <= 2 alpha_i
for k in range(3):
    g = -nus[k]
    if not sp.sympify(g).has(sp.log):
        check(f"gamma{k+1} > 0 and 2 alpha{k+1} - gamma{k+1} > 0 (rational)", g > 0 and 2 * alphas3[k] - g > 0, f"gamma={g}, alpha={alphas3[k]}")
        continue
    lo, hi = certify_sign(g, {}, f"gamma{k+1} > 0", want="pos")
    lo2, hi2 = certify_sign(2 * alphas3[k] - g, {}, f"2 alpha{k+1} - gamma{k+1} > 0", want="pos")

print("=" * 100)
print("4. Closed-form diagonal block vs ambient Jacobian (three-token example, block i = 2, 3)")


def block_formula(i, Xstar, A, V, Prow):
    """D_i h_i = p_ii V + sum_j p_ij (V x_j - h_i) g_ij^T, g_ij = A x_j (j<i), g_ii = (A + A^T) x_i;
    J_i = U_i^T (D_i h_i - alpha_i I) U_i."""
    xi = Xstar[i]
    hi = sum((Prow[j] * (V * Xstar[j]) for j in range(i + 1)), sp.zeros(2, 1))
    D = Prow[i] * V
    for j in range(i + 1):
        g = (A * Xstar[j]) if j < i else ((A + A.T) * xi)
        D += Prow[j] * (V * Xstar[j] - hi) * g.T
    alpha = (xi.T * hi)[0, 0]
    t = angle_tangent(xi)
    return sp.simplify((t.T * (D - alpha * sp.eye(2)) * t)[0, 0])


rows3 = exact_softmax_rows([y1, y2, y3], A3)
for i in (1, 2):
    bf = simplify_logs(block_formula(i, [y1, y2, y3], A3, V, rows3[i]))
    check(f"block formula = ambient Jacobian entry ({i+1},{i+1})", sp.simplify(bf - nus[i]) == 0, str(bf))

print("=" * 100)
print("5. Repeated top eigenvalue destroys the trap: V = diag(8,3,8), A = diag(0, 25 log2/9, 0), d = 3")
V3 = sp.diag(8, 3, 8)
A3d = sp.diag(0, sp.Rational(25, 9) * L2, 0)
z1 = sp.Matrix([1, 0, 0]); z2 = sp.Matrix([sp.Rational(-4, 5), sp.Rational(3, 5), 0])
fr1 = sp.Matrix([[0, 0], [1, 0], [0, 1]])
fr2 = sp.Matrix([[sp.Rational(-3, 5), 0], [sp.Rational(-4, 5), 0], [0, 1]])
Fv0, Jt, _ = tangent_jacobian(2, 3, A3d, V3, [z1, z2], [fr1, fr2])
check("equilibrium in d = 3", all(sp.simplify(e) == 0 for e in Fv0))
Jt = Jt.applyfunc(simplify_logs)
ev = Jt.eigenvals()
ev_s = sorted([simplify_logs(e) for e in ev.keys()], key=lambda e: float(sp.N(e)))
expected = sorted([sp.Integer(-5), sp.Integer(0), sp.Rational(6, 5) - sp.Rational(64, 15) * L2, sp.Rational(10, 3)],
                  key=lambda e: float(sp.N(e)))
check("tangent eigenvalues = {-5, 0, 6/5 - 64/15 log2, 10/3}",
      len(ev_s) == 4 and all(sp.simplify(a - b) == 0 for a, b in zip(ev_s, expected)), str(ev_s))
# general transverse rule: appended eigen-direction with value nu -> eigenvalue q (nu - mu), q = self-weight
nu = sp.Symbol("nu", real=True)
V3g = sp.diag(8, 3, nu)
Fv0, Jtg, _ = tangent_jacobian(2, 3, A3d, V3g, [z1, z2], [fr1, fr2])
Jtg = Jtg.applyfunc(simplify_logs)
check("appended direction: token-2 transverse eigenvalue = (2/3)(nu - 3)", sp.simplify(Jtg[3, 3] - sp.Rational(2, 3) * (nu - 3)) == 0,
      str(Jtg[3, 3]))
check("appended direction: token-1 transverse eigenvalue = nu - 8", sp.simplify(Jtg[1, 1] - (nu - 8)) == 0, str(Jtg[1, 1]))
check("appended direction decoupled (entries linking it to the plane vanish)",
      all(sp.simplify(Jtg[3, k]) == 0 for k in (0, 2)) and all(sp.simplify(Jtg[k, 3]) == 0 for k in (0, 1, 2)) and
      sp.simplify(Jtg[1, 0]) == 0 and sp.simplify(Jtg[0, 1]) == 0, str(Jtg))

print("=" * 100)
print("6. Planar phase law (symbolic identities, x1 = e1 anchored)")
a, b, lam, mu, th, u = sp.symbols("a b lambda mu theta u", real=True)
r = (lam - mu) / lam
xx2 = sp.Matrix([sp.cos(th), sp.sin(th)])
Vp = sp.diag(lam, mu)
Ap = sp.diag(a, b)
w1 = sp.exp((xx2.T * Ap * sp.Matrix([1, 0]))[0, 0])
w2 = sp.exp((xx2.T * Ap * xx2)[0, 0])
hh = (w1 * Vp * sp.Matrix([1, 0]) + w2 * Vp * xx2) / (w1 + w2)
thdot = sp.simplify((angle_tangent(xx2).T * hh)[0, 0])
# claimed: thdot = -sin(th) [lam w1 + (lam-mu) cos(th) w2] / (w1 + w2)
claim = -sp.sin(th) * (lam * w1 + (lam - mu) * sp.cos(th) * w2) / (w1 + w2)
check("angular equation of token 2", sp.simplify(thdot - claim) == 0)
# at a non-polar root: lam w1 + (lam - mu) cos(th) w2 = 0, cos th = -u  <=>  F(u) = log(r u) + b + a u + (a - b) u^2 = 0
Fu = sp.log(r * u) + b + a * u + (a - b) * u ** 2
ratio = sp.simplify((w2 / w1).subs(sp.cos(th), -u).subs(sp.sin(th) ** 2, 1 - u ** 2))
ratio = sp.simplify(sp.exp(sp.expand(sp.log(ratio), force=True)))
check("w2/w1 at cos th = -u equals exp(b + a u + (a-b) u^2)",
      sp.simplify(sp.expand_log(sp.log(ratio), force=True) - (b + a * u + (a - b) * u ** 2)) == 0
      or sp.simplify(ratio - sp.exp(b + a * u + (a - b) * u ** 2)) == 0, str(ratio))
# derivative of thdot at a root, expressed through u, with b eliminated by the root equation
dth = sp.diff(claim, th)
# substitute cos th = -u, sin th = s (s^2 = 1 - u^2), b from F(u) = 0
s = sp.Symbol("s", real=True)
b_root = sp.solve(sp.Eq(Fu, 0), b)[0]
expr = dth.subs({sp.cos(th): -u, sp.sin(th): s})
expr = expr.subs(b, b_root)
expr = sp.simplify(expr.subs(s ** 2, 1 - u ** 2))
nu_claim_u = (lam - mu) * (1 - u ** 2) / (1 + r * u) * (1 + a * u + 2 * (a - b_root) * u ** 2)
diff_expr = sp.simplify(sp.expand(sp.simplify(expr - nu_claim_u)).subs(s ** 2, 1 - u ** 2))
# numeric spot check of the identity at random parameters (s = +sqrt(1 - u^2))
import random
random.seed(1)
okspots = True
for _ in range(25):
    vals = {a: random.uniform(-1, 3), lam: random.uniform(1, 9), u: random.uniform(0.05, 0.95)}
    vals[mu] = vals[lam] * random.uniform(0.05, 0.95)
    vals[s] = (1 - vals[u] ** 2) ** 0.5
    dv = complex(sp.N(diff_expr.subs(vals)))
    okspots &= abs(dv) < 1e-9
check("angular eigenvalue at a root = (lam-mu)(1-u^2)/(1+r u) * (1 + a u + 2(a-b) u^2)  [25 random spot values]", okspots)
check("same identity: u F'(u) = 1 + a u + 2 (a - b) u^2", sp.simplify(u * sp.diff(Fu, u) - (1 + a * u + 2 * (a - b) * u ** 2)) == 0)
# poles: derivative of thdot at th = 0 and th = pi
d0 = sp.simplify(dth.subs(th, 0))
dpi = sp.simplify(dth.subs(th, sp.pi))
check("theta-derivative at +e1 = -(2 lam - mu)/2 ... general: -(lam e^a + (lam-mu) e^a)/(e^a + e^a)",
      sp.simplify(d0 + (2 * lam - mu) / 2) == 0, str(d0))
check("theta-derivative at -e1 = lam (1 - r e^{2a})/(1 + e^{2a})",
      sp.simplify(dpi - lam * (1 - r * sp.exp(2 * a)) / (1 + sp.exp(2 * a))) == 0, str(dpi))

print("=" * 100)
print("7. Exact threshold in the diagonal family (a >= 0): off-axis sink for some r iff b - a > (1 + a)/2")
# Floating-point diagnostic of Theorem 4.3 (the proof is analytic): for random (a, g = b - a),
#  - if g > (1+a)/2: at r = geometric midpoint of the predicted window (e^{-M0}, e^{-2a}) there is an off-axis zero with F' < 0,
#    and at r just outside the window (both sides) there is none;
#  - if g <= (1+a)/2: H(u) = log u + b + a u + (a-b) u^2 is increasing on (0,1], so every zero of F = log r + H has F' > 0.
import numpy as np
us = np.linspace(1e-7, 1 - 1e-12, 200001)


def stable_offaxis_zero(a_, b_, logr):
    F = logr + np.log(us) + b_ + a_ * us + (a_ - b_) * us ** 2
    Fp = 1 / us + a_ + 2 * (a_ - b_) * us
    idx = np.where(np.sign(F[:-1]) * np.sign(F[1:]) < 0)[0]
    return bool(np.any(Fp[idx] < 0))


rng = np.random.default_rng(0)
bad = 0
tested = 0
for _ in range(1500):
    a_ = rng.uniform(0, 3)
    g = rng.uniform(0, 4)
    b_ = a_ + g
    if abs(g - (1 + a_) / 2) < 2e-3:
        continue
    tested += 1
    H = np.log(us) + b_ + a_ * us + (a_ - b_) * us ** 2
    Hp = 1 / us + a_ + 2 * (a_ - b_) * us
    if g > (1 + a_) / 2:
        M0 = H.max()
        lo, hi = -M0, -2 * a_
        ok = lo < hi and stable_offaxis_zero(a_, b_, 0.5 * (lo + hi))
        width = hi - lo
        ok = ok and not stable_offaxis_zero(a_, b_, lo - 0.05 * width - 1e-9) \
            and not stable_offaxis_zero(a_, b_, hi + 0.05 * width + 1e-9)
    else:
        ok = bool(np.all(Hp > -1e-12))
    bad += int(not ok)
check("threshold diagnostic: window midpoint has a stable off-axis zero, outside the window none; below threshold H increasing",
      bad == 0, f"{tested} random (a, b) cells, {bad} failures")

print("=" * 100)
print("8. A = diag(0, k) criterion: k > 1/2 and r e^{k-1/2}/sqrt(2k) > 1; critical k for r = 5/8")
kc = mpmath.findroot(lambda k: mpmath.mpf(5) / 8 * mpmath.e ** (k - mpmath.mpf(1) / 2) / mpmath.sqrt(2 * k) - 1, 1.5)
print(f"    k_c(r=5/8) = {mpmath.nstr(kc, 20)}")
check("25 log2 / 9 > k_c(5/8)", sp.N(sp.Rational(25, 9) * L2, 30) > kc, f"{sp.N(sp.Rational(25,9)*L2, 20)} vs {mpmath.nstr(kc, 20)}")

print("=" * 100)
print("9. Sharp count for arbitrary planar A (Proposition 4.7): semicircle identity and the series of W")
t, l11, l12, l21, l22, ell = sp.symbols("t a11 a12 a21 a22 ell", real=True)
Ag = sp.Matrix([[l11, l12], [l21, l22]])
xg = sp.Matrix([-(1 - t ** 2) / (1 + t ** 2), 2 * t / (1 + t ** 2)])
lhs = sp.simplify((1 + t ** 2) ** 2 * (xg.T * Ag * (xg - sp.Matrix([1, 0])))[0, 0])
Ct = 2 * l11 - (2 * l12 + 4 * l21) * t + (4 * l22 - 2 * l11) * t ** 2 + 2 * l12 * t ** 3
check("(1+t^2)^2 x^T A (x - e1) = C(t) (cubic)", sp.simplify(sp.expand(lhs - Ct)) == 0, str(sp.expand(lhs)))
uu = (1 - t ** 2) / (1 + t ** 2)
check("-log(u) = log((1+t^2)/(1-t^2)) on the semicircle", sp.simplify(sp.expand_log(-sp.log(uu) - sp.log((1 + t ** 2) / (1 - t ** 2)), force=True)) == 0)
W = (1 + t ** 2) ** 2 * (ell + sp.log((1 + t ** 2) / (1 - t ** 2)))
ser = sp.series(W, t, 0, 12).removeO()
coeffs = [sp.simplify(ser.coeff(t, k)) for k in range(12)]
expected = [ell, 0, 2 * ell + 2, 0, ell + 4, 0, sp.Rational(8, 3), 0, sp.Rational(4, 3), 0, sp.Rational(16, 15), 0]
check("W(t) series coefficients up to t^11 = (l, 0, 2l+2, 0, l+4, 0, 8/3, 0, 4/3, 0, 16/15, 0)",
      all(sp.simplify(c - e) == 0 for c, e in zip(coeffs, expected)), str(coeffs))
# all coefficients of log((1+x)/(1-x)) = 2 sum_{k odd} x^k / k are nonnegative, so W has nonnegative even coefficients
check("W^(4)(0) = 24 (l + 4)", sp.simplify(sp.diff(W, t, 4).subs(t, 0) - 24 * (ell + 4)) == 0)

print("=" * 100)
if FAILED:
    print(f"{len(FAILED)} CHECK(S) FAILED:")
    for f in FAILED:
        print("   ", f)
    sys.exit(1)
print("ALL CHECKS PASSED")

